MORSE-500: A Programmatically Controllable Video Benchmark to Stress-Test Multimodal Reasoning

Despite rapid advances in vision-language models (VLMs), current benchmarks for multimodal reasoning fall short in three key dimensions. First, they overwhelmingly rely on static images, failing to capture the temporal complexity of real-world environments. Second, they narrowly focus on mathematical problem-solving, neglecting the broader spectrum of reasoning skills -- including abstract, physical, planning, spatial, and temporal capabilities -- required for robust multimodal intelligence. Third, many benchmarks quickly saturate, offering limited headroom for diagnosing failure modes or measuring continued progress. We introduce MORSE-500 (Multimodal Reasoning Stress-test Environment), a video benchmark composed of 500 fully scripted clips with embedded questions spanning six complementary reasoning categories. Each instance is programmatically generated using deterministic Python scripts (via Manim, Matplotlib, MoviePy), generative video models, and curated real footage. This script-driven design allows fine-grained control over visual complexity, distractor density, and temporal dynamics -- enabling difficulty to be scaled systematically as models improve. Unlike static benchmarks that become obsolete once saturated, MORSE-500 is built to evolve: its controllable generation pipeline supports the creation of arbitrarily challenging new instances, making it ideally suited for stress-testing next-generation models. Initial experiments with state-of-the-art systems -- including various Gemini 2.5 Pro and OpenAI o3 which represent the strongest available at the time, alongside strong open-source models -- reveal substantial performance gaps across all categories, with particularly large deficits in abstract and planning tasks. We release the full dataset, generation scripts, and evaluation harness to support transparent, reproducible, and forward-looking multimodal reasoning research.

==> code/cubes_arxiv.py <==
from manim import *
import random
import json
import math
import os

class Cubes(ThreeDScene):
    def __init__(
        self,
        p_type,
        grid_size,
        p_removed,
        cfg_path="../templates/prisms.json",
        max_iters=25,
    ):
        super().__init__()
        self.p_type = p_type
        self.grid_size = grid_size
        self.total = math.prod(grid_size)
        self.n_removed = int(self.total * p_removed)
        self.max_iters = max_iters
        with open(cfg_path, "r") as f:
            self.cfg = json.load(f)

    def construct(self):
        # Add background
        bg = (
            Rectangle(height=config.frame_height, width=config.frame_width)
            .set_color(
                color_gradient([random_bright_color(), random_bright_color()], 5)
            )
            .set_opacity(0.6)
        )
        self.add_fixed_in_frame_mobjects(bg)

        VALID_COLORS = {"blue": BLUE, "red": RED, "green": GREEN, "yellow": YELLOW}

        # Show opening prompt
        prompt = Text(
            "Observe the following structure", color=WHITE, font_size=36
        ).move_to(ORIGIN)

        self.play(FadeIn(prompt), run_time=0.5)
        self.wait(1.5)
        self.play(FadeOut(prompt), run_time=0.5)
        self.wait(1)

        # Create initial grid of cubes
        rows, cols, depth = self.grid_size

        cubes_vgroup = VGroup()
        cube_list = [
            [[None for z in range(depth)] for y in range(cols)] for z in range(rows)
        ]
        colors = [
            [[None for z in range(depth)] for y in range(cols)] for z in range(rows)
        ]
        unique_colors = set()

        for x in range(rows):
            for y in range(cols):
                for z in range(depth):
                    color = random.choice(list(VALID_COLORS.keys()))
                    cube = Cube(side_length=0.75)
                    cube.set_fill(color=VALID_COLORS[color], opacity=1)
                    cube.set_stroke(color=VALID_COLORS[color], width=2)
                    cube.x_idx = x
                    cube.y_idx = y
                    cube.z_idx = z
                    cube.shift(0.75 * (x * RIGHT + y * UP + z * OUT))

                    cube_list[x][y][z] = cube
                    colors[x][y][z] = color
                    cubes_vgroup.add(cube)
                    unique_colors.add(color)

        max_height = config.frame_height * 0.6  # 5% buffer top and bottom

        if cubes_vgroup.height > max_height:
            cubes_vgroup.scale(max_height / cubes_vgroup.height)
        cubes_vgroup.move_to(ORIGIN)

        # Create and start rotating cube structure
        cubes_vgroup.rotate(45 * DEGREES, axis=UP)
        cubes_vgroup.rotate(20 * DEGREES, axis=RIGHT)
        cubes_vgroup.add_updater(
            lambda m, dt: m.rotate(1 * dt, axis=UP, about_point=ORIGIN)
        )
        self.play(Write(cubes_vgroup), runtime=1)

        self.wait(1)

        # Randomly remove cubes
        heights = [[depth - 1 for j in range(cols)] for i in range(rows)]
        iters = 0
        cubes_to_remove = set()
        idxs_to_remove = set()
        done = False
        while iters < self.max_iters and not done:
            for row in range(rows):
                for col in range(cols):
                    old_height = heights[row][col]
                    if random.uniform(0, 1) < 0.5:
                        new_height = random.randint(0, heights[row][col])
                    else:
                        new_height = old_height

                    heights[row][col] = new_height
                    for layer in range(old_height, new_height - 1, -1):
                        cubes_to_remove.add(cube_list[row][col][layer])
                        idxs_to_remove.add((row, col, layer))
                        if len(cubes_to_remove) == self.n_removed:
                            done = True
                            break
                    if done:
                        break
                if done:
                    break
            iters += 1

        if not done:
            raise ValueError(f"Failed to find valid configuration in {iters} attempts")

        # Fade out cubes with updater
        vt = ValueTracker(10)
        for cube in cubes_to_remove:
            cube.add_updater(lambda m: m.set_opacity(vt.get_value() / 10))
        self.play(vt.animate.set_value(0), run_time=1.5, rate_func=smooth)
        for cube in cubes_to_remove:
            cube.clear_updaters()
        cubes_vgroup.remove(*cubes_to_remove)

        unique_colors = list(unique_colors)
        color = random.choice(unique_colors)
        N = random.randint(1, 4)

        # Create random variants to actual missing shape
        correct = idxs_to_remove
        all_idxs = [
            (i, j, k)
            for i in range(rows)
            for j in range(cols)
            for k in range(depth)
        ]
        avail_to_add = set(all_idxs) - correct

        variants = []
        while len(variants) < 3:
            # random numbers to add and remove
            na = random.randint(
                1, min(len(avail_to_add), max(1, len(correct))) // 4
            )
            nr = (
                random.randint(1, min(len(correct), max(1, len(correct) - 1)) // 4)
                if len(correct) > 1
                else 1
            )
            to_add = set(random.sample(avail_to_add, na))
            to_remove = set(random.sample(correct, nr))
            variant = (correct - to_remove) | to_add
            if variant != correct and variant not in variants:
                variants.append(variant)

        options = [correct] + variants
        random.shuffle(options)
        labels = ["A", "B", "C", "D"]

        # Draw each option as a mini-diagram at the bottom
        option_groups = VGroup()
        positions = [LEFT * 3, LEFT, RIGHT, RIGHT * 3]
        for pos, inds, lbl in zip(positions, options, labels):
            mini = VGroup()
            for i, j, k in inds:
                c = Cube(side_length=0.2)
                c.set_fill(colors[i][j][k], opacity=1)
                c.set_stroke(colors[i][j][k], width=1)
                c.shift(i * 0.2 * RIGHT + j * 0.2 * UP + k * 0.2 * OUT)
                mini.add(c)
            mini.scale(0.8)
            mini.move_to(pos + DOWN * 3)
            mini.rotate(-45, axis=UP)
            mini.rotate(20, axis=RIGHT)
            mini.add_updater(lambda m, dt: m.rotate(1.57 * dt, axis=UP))

            label = Text(lbl).scale(0.2).next_to(mini, UP)
            option_groups.add(VGroup(mini, label))

        option_groups.scale_to_fit_height(config.frame_height * 0.4)
        option_groups.scale_to_fit_width(config.frame_width * 0.9)

        option_groups.to_edge(DOWN)
        self.answer = labels[options.index(correct)]

        self.wait(3)

        # Show answer page title
        self.play(*[FadeOut(mob) for mob in self.mobjects if mob != bg])
        title_text = random.choice(self.cfg["text"][self.p_type])
        title_text = title_text.replace("<C>", color)
        title_text = title_text.replace("<N>", str(N))
        lines = title_text.split("\n")

        para = Paragraph(*lines, alignment="center", font_size=36, line_spacing=0.8)
        para.move_to(ORIGIN)
        if para.width > 0.9 * config.frame_width:
            para.scale_to_fit_width(config.frame_width * 0.9)
        self.add_fixed_in_frame_mobjects(para)
        self.play(Write(para), run_time=1.5)

        self.play(para.animate.to_edge(UP, buff=0.2 * config.frame_height))

        self.wait(0.5)
        self.play(Write(option_groups, run_time=1))

        self.wait(3)
        self.question_text = "Observe the following structure. {}".format(
            title_text.replace("\n", " ")
        )


def create_problem(grid_size, p_type, p_removed, path, file_name):
    config.output_file = f"{path}/questions/{file_name}"
    scene = Cubes(p_type, grid_size, p_removed)
    scene.render()
    with open(f"media/videos/1080p60/{path}/solutions/{file_name}.txt", "w") as f:
        f.write(str(scene.answer))
    with open(f"media/videos/1080p60/{path}/question_text/{file_name}.txt", "w") as f:
        f.write(scene.question_text)


if __name__ == "__main__":
    os.makedirs("media/videos/1080p60/cubes/questions", exist_ok=True)
    os.makedirs("media/videos/1080p60/cubes/solutions", exist_ok=True)
    os.makedirs("media/videos/1080p60/cubes/question_text", exist_ok=True)
    
    create_problem((5, 5, 3), "missing_shape", 0.45, "cubes", "missing_shape") # Change grid params as needed


==> code/temporal_code_example.py <==
from manim import *

# List your question texts here (one per video)
domino_question_texts = [
    "What event caused the dominoes to change direction?",
    "Did the direction change occur before or after the 30th domino fell?",
    "Insert your third question here",
    "Insert your fourth question here",
]

from manim import *
import random

class domino1(Scene):
    def construct(self):
        # 1) Question text
        question_text = "How many dominoes were red?"
        question = Text(question_text, font_size=24).to_edge(UP)
       

        # 2) Parameters
        num_dominoes = 30
        turn_index = 20
        domino_width = 0.2
        domino_height = 0.6
        spacing = 0.3

        # 3) Precompute which 7 positions will be red
        red_positions = set(random.sample(range(num_dominoes), 7))

        # 4) Build and display dominoes one by one
        dominoes = []
        for i in range(num_dominoes):
            # determine position on screen
            x = -6 + i * spacing
            y = 0

            # choose color
            color = RED if i in red_positions else random.choice([
                BLUE, GREEN, YELLOW, PURPLE, ORANGE, TEAL, PINK
            ])

            # create domino
            domino = Rectangle(
                width=domino_width,
                height=domino_height,
                fill_opacity=1,
                color=color
            ).move_to([x, y, 0])
            dominoes.append(domino)

            # animate its appearance
            self.play(FadeIn(domino), run_time=0.05)

        # 5) Wait a moment before the chain reaction
        self.wait(0.2)

        # 6) Simulate the dominoes falling in order
        for i, domino in enumerate(dominoes):
            # choose falling direction based on branch
            angle = -PI/2 if i < turn_index else PI/2
            # pivot around the bottom-left edge
            pivot = domino.get_left()
            self.play(Rotate(domino, angle=angle, about_point=pivot), run_time=0.1)

        # 7) Done
        self.wait(1)
        self.play(FadeIn(question))


class domino2(Scene):
    def construct(self):
        # 1) Question text
        question_text = "How many dominoes were green?"
        question = Text(question_text, font_size=24).to_edge(UP)
       

        # 2) Parameters
        num_dominoes = 30
        turn_index = 25
        domino_width = 0.2
        domino_height = 0.6
        spacing = 0.3

        # 3) Precompute which 7 positions will be red
        green_positions = set(random.sample(range(num_dominoes), 3))

        # 4) Build and display dominoes one by one
        dominoes = []
        for i in range(num_dominoes):
            if i < turn_index:
                x = -6 + i * spacing
                y = 0
            else:
                x = -6 + (turn_index - 1) * spacing
                y = -(i - turn_index + 1) * spacing

            # choose color
            color = GREEN if i in green_positions else random.choice([
                BLUE, GREEN, YELLOW, PURPLE, ORANGE, TEAL, PINK
            ])

            # create domino
            domino = Rectangle(
                width=domino_width,
                height=domino_height,
                fill_opacity=1,
                color=color
            ).move_to([x, y, 0])
            dominoes.append(domino)

            # animate its appearance
            self.play(FadeIn(domino), run_time=0.05)

        # 5) Wait a moment before the chain reaction
        self.wait(0.2)

        # 6) Simulate the dominoes falling in order
        for i, domino in enumerate(dominoes):
            # choose falling direction based on branch
            angle = -PI/2 if i < turn_index else PI/2
            # pivot around the bottom-left edge
            pivot = domino.get_left()
            self.play(Rotate(domino, angle=angle, about_point=pivot), run_time=0.1)

        # 7) Done
        self.wait(1)
        self.play(FadeIn(question))

class domino3(Scene):
    def construct(self):
        # 1) Question text
        question_text = "How many dominoes fell before the fourth green domino?"
        question = Text(question_text, font_size=24).to_edge(UP)
       

        # 2) Parameters
        num_dominoes = 30
        turn_index = 25
        domino_width = 0.2
        domino_height = 0.6
        spacing = 0.3

        # 3) Precompute which 7 positions will be red
        yellow_positions = set(random.sample(range(num_dominoes), 3))

        # 4) Build and display dominoes one by one
        dominoes = []
        for i in range(num_dominoes):
            if i < turn_index:
                x = -6 + i * spacing
                y = 0
            else:
                x = -6 + (turn_index - 1) * spacing
                y = -(i - turn_index + 1) * spacing

            # choose color
            color = YELLOW if i in yellow_positions else random.choice([
                BLUE, GREEN, YELLOW, PURPLE, ORANGE, TEAL, PINK
            ])

            # create domino
            domino = Rectangle(
                width=domino_width,
                height=domino_height,
                fill_opacity=1,
                color=color
            ).move_to([x, y, 0])
            dominoes.append(domino)

            # animate its appearance
            self.play(FadeIn(domino), run_time=0.05)

        # 5) Wait a moment before the chain reaction
        self.wait(0.2)

        # 6) Simulate the dominoes falling in order
        for i, domino in enumerate(dominoes):
            # choose falling direction based on branch
            angle = -PI/2 if i < turn_index else PI/2
            # pivot around the bottom-left edge
            pivot = domino.get_left()
            self.play(Rotate(domino, angle=angle, about_point=pivot), run_time=0.1)

        # 7) Done
        self.wait(1)

          # 2) Parameters
        num_dominoes = 10
        turn_index = 11
        domino_width = 0.2
        domino_height = 0.6
        spacing = 0.3

        # 3) Precompute which 7 positions will be red
        yellow_positions = set(random.sample(range(num_dominoes), 2))

        # 4) Build and display dominoes one by one
        dominoes = []
        for i in range(num_dominoes):
            if i < turn_index:
                x = 2 + i * spacing
                y = 0
            else:
                x = -6 + (turn_index - 1) * spacing
                y = -(i - turn_index + 1) * spacing

            # choose color
            color = GREEN if i in yellow_positions else random.choice([
                BLUE, GREEN, YELLOW, PURPLE, ORANGE, TEAL, PINK
            ])

            # create domino
            domino = Rectangle(
                width=domino_width,
                height=domino_height,
                fill_opacity=1,
                color=color
            ).move_to([x, y, 0])
            dominoes.append(domino)

            # animate its appearance
            self.play(FadeIn(domino), run_time=0.05)

        # 5) Wait a moment before the chain reaction
        self.wait(0.5)

        # 6) Simulate the dominoes falling in order
        for i, domino in enumerate(dominoes):
            # choose falling direction based on branch
            angle = -PI/2 if i < turn_index else PI/2
            # pivot around the bottom-left edge
            pivot = domino.get_left()
            self.play(Rotate(domino, angle=angle, about_point=pivot), run_time=0.1)

        # 7) Done
        self.wait(1)

        self.play(FadeIn(question))

class domino4(Scene):
    def construct(self):
        # 1) Question text
        question_text = "How many dominoes fell before the fall of the second red domino?"
        question = Text(question_text, font_size=24).to_edge(UP)
       

        # 2) Parameters
        num_dominoes = 30
        turn_index = 20
        domino_width = 0.2
        domino_height = 0.6
        spacing = 0.3

        # 3) Precompute which 7 positions will be red
        red_positions = set(random.sample(range(num_dominoes), 7))

        # 4) Build and display dominoes one by one
        dominoes = []
        for i in range(num_dominoes):
            # determine position on screen
            x = -6 + i * spacing
            y = 0

            # choose color
            color = RED if i in red_positions else random.choice([
                BLUE, GREEN, YELLOW, PURPLE, ORANGE, TEAL, PINK
            ])

            # create domino
            domino = Rectangle(
                width=domino_width,
                height=domino_height,
                fill_opacity=1,
                color=color
            ).move_to([x, y, 0])
            dominoes.append(domino)

            # animate its appearance
            self.play(FadeIn(domino), run_time=0.05)

        # 5) Wait a moment before the chain reaction
        self.wait(0.2)

        # 6) Simulate the dominoes falling in order
        for i, domino in enumerate(dominoes):
            # choose falling direction based on branch
            angle = -PI/2 if i < turn_index else PI/2
            # pivot around the bottom-left edge
            pivot = domino.get_left()
            self.play(Rotate(domino, angle=angle, about_point=pivot), run_time=0.1)

        # 7) Done
        self.wait(1)
        self.play(FadeIn(question))


